Recipe1M+: A Dataset for Learning Cross-Modal Embeddings for Cooking Recipes and Food Images

In this paper, we introduce Recipe1M+, a new large-scale, structured corpus of over one million cooking recipes and 13 million food images. As the largest publicly available collection of recipe data, Recipe1M+ affords the ability to train high-capacity modelson aligned, multimodal data. Using these data, we train a neural network to learn a joint embedding of recipes and images that yields impressive results on an image-recipe retrieval task. Moreover, we demonstrate that regularization via the addition of a high-level classification objective both improves retrieval performance to rival that of humans and enables semantic vector arithmetic. We postulate that these embeddings will provide a basis for further exploration of the Recipe1M+ dataset and food and cooking in general. Code, data and models are publicly available.

==> shrinkpdf.sh <==
#!/bin/sh

# http://www.alfredklomp.com/programming/shrinkpdf
# Licensed under the 3-clause BSD license:
#
# Copyright (c) 2014, Alfred Klomp
# All rights reserved.
#
# Redistribution and use in source and binary forms, with or without
# modification, are permitted provided that the following conditions are met:
# 1. Redistributions of source code must retain the above copyright notice,
#    this list of conditions and the following disclaimer.
# 2. Redistributions in binary form must reproduce the above copyright notice,
#    this list of conditions and the following disclaimer in the documentation
#    and/or other materials provided with the distribution.
# 3. Neither the name of the copyright holder nor the names of its contributors
#    may be used to endorse or promote products derived from this software
#    without specific prior written permission.
#
# THIS SOFTWARE IS PROVIDED BY THE COPYRIGHT HOLDERS AND CONTRIBUTORS "AS IS"
# AND ANY EXPRESS OR IMPLIED WARRANTIES, INCLUDING, BUT NOT LIMITED TO, THE
# IMPLIED WARRANTIES OF MERCHANTABILITY AND FITNESS FOR A PARTICULAR PURPOSE
# ARE DISCLAIMED. IN NO EVENT SHALL THE COPYRIGHT HOLDER OR CONTRIBUTORS BE
# LIABLE FOR ANY DIRECT, INDIRECT, INCIDENTAL, SPECIAL, EXEMPLARY, OR
# CONSEQUENTIAL DAMAGES (INCLUDING, BUT NOT LIMITED TO, PROCUREMENT OF
# SUBSTITUTE GOODS OR SERVICES; LOSS OF USE, DATA, OR PROFITS; OR BUSINESS
# INTERRUPTION) HOWEVER CAUSED AND ON ANY THEORY OF LIABILITY, WHETHER IN
# CONTRACT, STRICT LIABILITY, OR TORT (INCLUDING NEGLIGENCE OR OTHERWISE)
# ARISING IN ANY WAY OUT OF THE USE OF THIS SOFTWARE, EVEN IF ADVISED OF THE
# POSSIBILITY OF SUCH DAMAGE.


shrink ()
{
	gs					\
	  -q -dNOPAUSE -dBATCH -dSAFER		\
	  -sDEVICE=pdfwrite			\
	  -dCompatibilityLevel=1.3		\
	  -dPDFSETTINGS=/screen			\
	  -dEmbedAllFonts=true			\
	  -dSubsetFonts=true			\
	  -dColorImageDownsampleType=/Bicubic	\
	  -dColorImageResolution=72		\
	  -dGrayImageDownsampleType=/Bicubic	\
	  -dGrayImageResolution=72		\
	  -dMonoImageDownsampleType=/Bicubic	\
	  -dMonoImageResolution=72		\
	  -sOutputFile="$2"			\
	  "$1"
}

check_smaller ()
{
	# If $1 and $2 are regular files, we can compare file sizes to
	# see if we succeeded in shrinking. If not, we copy $1 over $2:
	if [ ! -f "$1" -o ! -f "$2" ]; then
		return 0;
	fi
	ISIZE="$(echo $(wc -c "$1") | cut -f1 -d\ )"
	OSIZE="$(echo $(wc -c "$2") | cut -f1 -d\ )"
	if [ "$ISIZE" -lt "$OSIZE" ]; then
		echo "Input smaller than output, doing straight copy" >&2
		cp "$1" "$2"
	fi
}

usage ()
{
	echo "Reduces PDF filesize by lossy recompressing with Ghostscript."
	echo "Not guaranteed to succeed, but usually works."
	echo "  Usage: $1 infile [outfile]"
}

IFILE="$1"

# Need an input file:
if [ -z "$IFILE" ]; then
	usage "$0"
	exit 1
fi

# Output filename defaults to "-" (stdout) unless given:
if [ ! -z "$2" ]; then
	OFILE="$2"
else
	OFILE="-"
fi

shrink "$IFILE" "$OFILE" || exit $?

check_smaller "$IFILE" "$OFILE"

